Beyond the Phase Ordering Problem: Finding the Globally Optimal Code w.r.t. Optimization Phases

In this paper, we propose a new concept called \textit{semantically equivalence} \wrt \textit{optimization phases} \textit{(\sep)}, which defines the set of programs a compiler considers semantically equivalent to the input using a set of optimization phases. We show both theoretically and empirically that solving the phase ordering problem does not necessarily result in the most efficient code among all programs that a compiler deems semantically equivalent to the input, hereinafter referred to as the global optimal code \wrt optimization phases. To find the global optimal code \wrt optimization phases, we present a conceptual framework, leveraging the reverse of existing optimization phases. In theory, we prove that the framework is capable of finding the global optimal code for any program. We realize this framework into a technique, called \textit{iterative bi-directional optimization (\tool)}, which performs both the normal and reverse optimizations to increase and decrease the efficiency of the generated code, respectively. We evaluate \tool on C/C++ files randomly extracted from highly mature and influential programs (\eg, Linux kernel, OpenSSL, Z3). Results show that \tool frequently generates more efficient code -- measured by either code size or runtime performance -- than exhaustive search, which is the solution to the phase ordering problem. We also find by simply incorporating \tool's reverse optimization phases, the effectiveness of the optimization of state-of-the-art compilers (\eg, GCC/LLVM) can be significantly improved.

==> code/example1-mutant.c <==
size_t mutant(size_t size, size_t alignment) {
  if (likely(size <= 4096)) {
    return sz_s2u_lookup(size);}
  if (unlikely(size > 8070450532247928832)) {
    return 0;} ...
  size_t x = (size<<1) - 1;
  |^size_t ctlz = __builtin_clzll(x);^|
  |^size_t num = 8 * sizeof(x) - 1; ^|// 63 
  |^x = (unsigned)( (ctlz | num) - (ctlz & num) );^| @\label{code:example1mutant:l1}@
  size_t lg_delta = x < 7 ? LG_QUANTUM : x - @\Suppressnumber@
                        SC_LG_NGROUP - 1; ...@\Reactivatenumber{11}@ 
}

==> code/example1-mutantcompiled.c <==
size_t mutant_o(size_t size, size_t alignment) {@\Suppressnumber@ 
  ...@\Reactivatenumber{7}@  
  x = (unsigned)((63 - __builtin_clzll(x)));
  size_t lg_delta = x - SC_LG_NGROUP - 1; ...@\Suppressnumber@ 
@\Reactivatenumber{9}@
}


==> code/example1-new-back.c <==
bool input_prog(unsigned a) {
    if (a <= 50)
        return (63 - a) < 13;
    else
        return false;
}

bool compiled_prog(unsigned a) {
    return false;
}

bool optimized_prog(unsigned a) {
    if (a <= 50)
        return (a ^ 63) < 13;
    else
        return false;
}

==> code/example1-seed.c <==
size_t seed(size_t size, size_t alignment) {
  if (likely(size <= 4096)) {
    return sz_s2u_lookup(size);}
  if (unlikely(size > 8070450532247928832)) {
    return 0;} ...
  size_t x = (size<<1) - 1;@\Suppressnumber@
    @\Reactivatenumber{7}@  
  ||*x = (unsigned)((8 * sizeof(x) - 1) ^*||@\Suppressnumber@ 
                        ||*__builtin_clzll(x));*||@\Reactivatenumber{8}@  
  size_t lg_delta = x < 7 ? LG_QUANTUM : x - @\Suppressnumber@ 
                        SC_LG_NGROUP - 1; ...@\Reactivatenumber{9}@  
}

==> code/example1-seedcompiled.c <==
size_t seed_o(size_t size, size_t alignment) {@\Suppressnumber@ 
  ...@\Reactivatenumber{7}@  
  x = (unsigned)(63 ^ __builtin_clzll(x));
  size_t lg_delta = (x < 7 ? LG_QUANTUM : x - @\Suppressnumber@
      SC_LG_NGROUP - 1); ...@\Reactivatenumber{9}@ 
}

==> code/example1.c <==
size_t seed(size_t size, size_t alignment) {
    if (likely(size <= 4096)) {
		return sz_s2u_lookup(size);
	}
    
    if (unlikely(size > 8070450532247928832)) {
		return 0;
	}

    // ...
    
	{
        size_t x = (size<<1)-1;
        x = (unsigned)((8 * sizeof(x) - 1) ^ __builtin_clzll(x));
	    size_t lg_delta = (x < 7 ? LG_QUANTUM : x - SC_LG_NGROUP - 1);
        // ...
	}
    
    // ...
}

size_t seed_opt(size_t size, size_t alignment) {
    if (likely(size <= 4096)) {
		return sz_s2u_lookup(size);
	}
    
    if (unlikely(size > 8070450532247928832)) {
		return 0;
	}

    // ...
    
	{
        size_t x = (size<<1)-1;
        x = (unsigned)(63 ^ __builtin_clzll(x));
	    size_t lg_delta = (x < 7 ? LG_QUANTUM : x - SC_LG_NGROUP - 1);
        // ...
	}
    
    // ...
}

size_t mutant(size_t size, size_t alignment) {
    if (likely(size <= 4096)) {
		return sz_s2u_lookup(size);
	}
    
    if (unlikely(size > 8070450532247928832)) {
		return 0;
	}

    // ...
    
	{
        size_t x = (size<<1)-1;
        size_t ctlz = __builtin_clzll(x);
        size_t num = 8 * sizeof(x) - 1; // 63
        x = (unsigned)( (ctlz | num) - (ctlz & num) );
	    size_t lg_delta = (x < 7 ? LG_QUANTUM : x - SC_LG_NGROUP - 1);
        // ...
	}
    
    // ...
}

size_t mutant_opt(size_t size, size_t alignment) {
    if (likely(size <= 4096)) {
		return sz_s2u_lookup(size);
	}
    
    if (unlikely(size > 8070450532247928832)) {
		return 0;
	}

    // ...
    
	{
        size_t x = (size<<1)-1;
        x = (unsigned)((63 - __builtin_clzll(x)));
	    size_t lg_delta = x - SC_LG_NGROUP - 1;
        // ...
	}
    
    // ...
}

==> code/example2.c <==
List *seed(List *rtable, Bitmapset *rels_used)
{
  deparse_namespace dpns;

  memset(&dpns, 0, sizeof(dpns));
  dpns.rtable = rtable;
  dpns.subplans = NIL;
  dpns.ctes = NIL;
  dpns.appendrels = NULL;
  // ...
}

List *mutant(List *rtable, Bitmapset *rels_used)
{
  deparse_namespace dpns;

  memset(&dpns, 0, sizeof(dpns));
  dpns.rtable = NULL;
  dpns.subplans = NIL;
  dpns.rtable = rtable;
  dpns.ctes = NIL;
  dpns.appendrels = NULL;
  // ...
}

==> code/example2back.c <==
List *seed(List *rtable, Bitmapset *rels_used){
  deparse_namespace dpns;

  memset(&dpns, 0, sizeof(dpns));
  dpns.rtable = rtable;
  dpns.subplans = NIL;
  dpns.ctes = NIL;
  dpns.appendrels = NULL;
  // ...
}

List *seed_opt(List *rtable, Bitmapset *rels_used){
  deparse_namespace dpns;

  memset(&dpns, 0, sizeof(dpns));
  dpns.rtable = rtable;
  memset((&dpns + index), 0, 24);
  // ...
}

List *mutant(List *rtable, Bitmapset *rels_used){
  deparse_namespace dpns;

  memset(&dpns, 0, sizeof(dpns));
  dpns.rtable = NULL;
  dpns.subplans = NIL;
  dpns.rtable = rtable;
  dpns.ctes = NIL;
  dpns.appendrels = NULL;
  // ...
}

List *mutant_opt(List *rtable, Bitmapset *rels_used)
{
  deparse_namespace dpns;

  memset(&dpns, 0, sizeof(dpns));
  dpns.rtable = rtable;
  // ...
}

==> code/example3.c <==
int seed(uint8_t *macaddr, const char *p){
  int i;
  char *last_char;
  long int offset;
  errno = 0;
  offset = strtol(p, &last_char, 0);
  if (errno == 0 && ||**last_char == '\0' &&*||
    ||*offset >= 0*|| && offset <= 0xFFFFFF) {...
    return 0;
  }...
}

int mutant(uint8_t *macaddr, const char *p){
  int i;
  char *last_char;
  long int offset;
  errno = 0;
  offset = strtol(p, &last_char, 0);
  if (errno == 0 && |*offset >= 0 &&*last_char*|
     |*== '\0'*| && offset <= 0xFFFFFF) {...
    return 0;
  }
  ...
}

==> code/example3back.c <==
int seed(uint8_t *macaddr, const char *p)
{
    int i;
    char *last_char;
    long int offset;

    errno = 0;
    offset = strtol(p, &last_char, 0);
    if (errno == 0 && *last_char == '\0' &&
        offset >= 0 && offset <= 0xFFFFFF) {
        // ...
        return 0;
    }

    //...
}

int seed_opt(uint8_t *macaddr, const char *p)
{
    int i;
    char *last_char;
    long int offset;

    errno = 0;
    offset = strtol(p, &last_char, 0);
    if (errno == 0 && *last_char == '\0' &&
        offset >= 0 && offset <= 0xFFFFFF) {
        // ...
        return 0;
    }

    //...
}

int tgt(uint8_t *macaddr, const char *p)
{
    int i;
    char *last_char;
    long int offset;

    errno = 0;
    offset = strtol(p, &last_char, 0);
    if (errno == 0 && offset >= 0 && *last_char == '\0' && offset <= 0xFFFFFF) {
        // ...
        return 0;
    }

    //...
}

int tgt_opt(uint8_t *macaddr, const char *p)
{
    int i;
    char *last_char;
    long int offset;

    errno = 0;
    offset = strtol(p, &last_char, 0);
    if (errno == 0 && *last_char == '\0' && ((unsigned)offset) <= 0xFFFFFF) {
        // ...
        return 0;
    }

    //...
}

==> code/example4-ori.c <==
#define BIT_ULL(nr) (1ULL << (nr))
bool vhost_svq_valid_features(
        uint64_t features, Error **errp) {

    unsigned s = c ? a & 24 : b & 25;
    // unsigned s1 = c ? a & 24 : b & 25;
    use(s & 8);
    use(s & 16);
----------------------
    uint64_t svq_features = features;
    ...

    if (!(svq_features & BIT_ULL(30))) {
        svq_features &= ~BIT_ULL(30);
        ...
    }
    if (!(svq_features & BIT_ULL(31))) {
        svq_features &= ~BIT_ULL(31);
        ...
    }
}

void mutant_real(bool c, unsigned a, 
        unsigned b) {
    if (!(svq_features & BIT_ULL(30))) {
        svq_features &= ~BIT_ULL(30);
        ...
    }
    if (!(svq_features & BIT_ULL(30))) {
        svq_features &= ~BIT_ULL(30);
        ...
    }
    if (!(svq_features & BIT_ULL(31))) {
        svq_features &= ~BIT_ULL(31);
        ...
    }
}

void mutant(bool c, unsigned a, 
        unsigned b) {
    unsigned s = c ? (a + 1 - 1) & 
        24 : b & 25;
    unsigned s1 = c ? a & 24 : b & 25;
    use(s & 8);
    use(s1 & 16);
}

==> code/example4.c <==
void use(unsigned);

void seed(bool c, unsigned a, unsigned b){
  unsigned s = c ? a & 24 : b & 25;
  unsigned s1 = c ? a & 24 : b & 25;
  use(s & 8);
  use(s1 & 16);
}

void seed_opt(bool c, unsigned a, unsigned b){
  unsigned s = c ? a & 24 : b & 25;
  use(s & 8);
  use(s & 16);
}

void mutant(bool c, unsigned a, unsigned b){
  unsigned s = c ? (a + 1 - 1) & 24 : b & 25;
  unsigned s1 = c ? a & 24 : b & 25;
  use(s & 8);
  use(s1 & 16);
}

void mutant_opt(bool c, unsigned a, unsigned b){
  unsigned s = c ? a : b;
  use(s & 8);
  use(s & 16);
}

==> code/example4back.c <==
void use(unsigned);

void seed(bool c, unsigned a, 
        unsigned b) {
    unsigned s = c ? a & 24 : b & 25;
    unsigned s1 = c ? a & 24 : b & 25;
    use(s & 8);
    use(s1 & 16);
}

void seed_opt(bool c, unsigned a, 
        unsigned b) {
    unsigned s = c ? a & 24 : b & 25;
    use(s & 8);
    use(s & 16);
}

void mutant(bool c, unsigned a, 
        unsigned b) {
    unsigned s = c ? (a + 1 - 1) & 
        24 : b & 25;
    unsigned s1 = c ? a & 24 : b & 25;
    use(s & 8);
    use(s1 & 16);
}

void mutant_opt(bool c, unsigned a, 
        unsigned b) {
    unsigned s = c ? a : b;
    use(s & 8);
    use(s & 16);
}

==> code/example5-mutant.c <==
void mutant(client *c) {
  long long ttl, lfu_freq = -1;
  int j, replace = 0, absttl = 0;
  for (j = 4; j < c->argc; j++) {
    |^int additional = -j+c->argc-1;^| ...
    if (!strcasecmp(c->argv[j]->ptr, "idle @\Suppressnumber@ 
     time") && |^~additional < ~0^| && lfu_freq==-1)@\Reactivatenumber{7}@  
    ...
  } ...
}


==> code/example5-mutantcompiled.c <==
void mutant_o(client *c) {...@\Suppressnumber@ @\Reactivatenumber{4}@
  for (j = 4; j < c->argc; j++) { ...
    if (!strcasecmp(c->argv[j]->ptr, "idle@\Suppressnumber@
     time") && j - c->argc < -1 && lfu_freq==-1)@\Reactivatenumber{6}@ 
    ...
  } ...
}@\Suppressnumber@

==> code/example5-seed.c <==
void seed(client *c) {
  long long ttl, lfu_freq = -1;
  int j, replace = 0, absttl = 0;
  for (j = 4; j < c->argc; j++) {
    ||*int additional = c->argc-j-1;*|| ...
    if (!strcasecmp(c->argv[j]->ptr, "idle @\Suppressnumber@ 
     time") && ||*additional >= 1*|| && lfu_freq==-1)@\Reactivatenumber{7}@
    ...
  } ...
}

==> code/example5-seedcompiled.c <==
void seed_o(client *c) {...@\Suppressnumber@ @\Reactivatenumber{4}@
  for (j = 4; j < c->argc; j++) { ...
    if (!strcasecmp(c->argv[j]->ptr, "idle@\Suppressnumber@
     time") && (c->argc + ~j) >= 1 && lfu_freq==-1)@\Reactivatenumber{6}@  
    ...
  } ...
}

==> code/example5.c <==
void seed(client *c) {
  long long ttl, lfu_freq = -1, lru_idle = -1, lru_clock = -1;
  int j, type, replace = 0, absttl = 0;
  for (j = 4; j < c->argc; j++) {//Parse additional options
    int additional = c->argc-j-1;
    if (!strcasecmp(c->argv[j]->ptr,"replace")){...} 
    else if (!strcasecmp(c->argv[j]->ptr,"absttl")){...} 
    else if (!strcasecmp(c->argv[j]->ptr,"idletime") && additional >= 1 &&)
    ...
  } ...
}

void mutant(client *c) {
  long long ttl, lfu_freq = -1, lru_idle = -1, lru_clock = -1;
  int j, type, replace = 0, absttl = 0;
  for (j = 4; j < c->argc; j++) {//Parse additional options
    int additional = -j+c->argc-1;
    if (!strcasecmp(c->argv[j]->ptr,"replace")){...}
    else if (!strcasecmp(c->argv[j]->ptr,"absttl")){...}
    else if (!strcasecmp(c->argv[j]->ptr,"idletime") && ~additional < ~0 &&)
    ...
  } ...
}

==> code/example5back.c <==
void seed(client *c) {
  long long ttl, lfu_freq = -1, lru_idle = -1, lru_clock = -1;
  int j, type, replace = 0, absttl = 0;

  /* Parse additional options */
  for (j = 4; j < c->argc; j++) {
    int additional = c->argc-j-1;
    if (!strcasecmp(c->argv[j]->ptr,"replace")) {
      //...
    } else if (!strcasecmp(c->argv[j]->ptr,"absttl")) {
      //...
    } else if (!strcasecmp(c->argv[j]->ptr,"idletime") && additional >= 1 &&)
      //...
    else {
      // ...
    }
  }

  // ...
}

void seed_opt(client *c) {
  long long ttl, lfu_freq = -1, lru_idle = -1, lru_clock = -1;
  int j, type, replace = 0, absttl = 0;

  /* Parse additional options */
  for (j = 4; j < c->argc; j++) {
    if (!strcasecmp(c->argv[j]->ptr,"replace")) {
      //...
    } else if (!strcasecmp(c->argv[j]->ptr,"absttl")) {
      //...
    } else if (!strcasecmp(c->argv[j]->ptr,"idletime") && (c->argc + ~j) >= 1 &&)
      //...
    else {
      // ...
    }
  }

  // ...
}

void mutant(client *c) {
  long long ttl, lfu_freq = -1, lru_idle = -1, lru_clock = -1;
  int j, type, replace = 0, absttl = 0;

  /* Parse additional options */
  for (j = 4; j < c->argc; j++) {
    int additional = -j+c->argc-1;
    if (!strcasecmp(c->argv[j]->ptr,"replace")) {
      //...
    } else if (!strcasecmp(c->argv[j]->ptr,"absttl")) {
      //...
    } else if (!strcasecmp(c->argv[j]->ptr,"idletime") && ~additional < ~0 &&)
      //...
    else {
      // ...
    }
  }
  // ...
}

void mutant_opt(client *c) {
  long long ttl, lfu_freq = -1, lru_idle = -1, lru_clock = -1;
  int j, type, replace = 0, absttl = 0;
  /* Parse additional options */
  for (j = 4; j < c->argc; j++) {
    if (!strcasecmp(c->argv[j]->ptr,"replace")){...} 
    else if (!strcasecmp(c->argv[j]->ptr,"absttl")){...} 
    else if (!strcasecmp(c->argv[j]->ptr,"idletime") && j - c->argc < -1 &&)
      //...
    else {
      // ...
    }
  }

  // ...
}

==> code/example6-mutant.c <==
char trunc(int v) {return v;}
void mutant(size_t extra_digits, bool has_left @\Suppressnumber@
       over_value, Buffer* out, int* exp_out) {...@\Reactivatenumber{3}@ 
  bool needs_to_round_up = [&] { ...
    int sext_digit = (int)out->last_digit();
    |^return trunc(sext_digit) % trunc(2) == 1;^|
  }(); ...
}


==> code/example6-mutantcompiled.c <==
void mutant_opt(size_t extra_digits, ...) { ...
  bool needs_to_round_up = [&] {    @\Suppressnumber@ 
      @\Reactivatenumber{3}@
    return (out->last_digit() & 0x81) == 1; ...
}

==> code/example6-seed.c <==
@\quad@@\Reactivatenumber{1}@
void seed(size_t extra_digits, bool has_left @\Suppressnumber@
       over_value, Buffer* out, int* exp_out) {...@\Reactivatenumber{3}@
  bool needs_to_round_up = [&] {...
    int sext_digit = (int)out->last_digit();
    ||*return sext_digit % 2 == 1;*||
  }(); ...
}


==> code/example6-seedcompiled.c <==
void seed_opt(size_t extra_digits, ...) { ...
  bool needs_to_round_up = [&] {...    
    int sext_digit = (int)out->last_digit();
    return (sext_digit & 0x80000001) == 1; ...
}

==> code/example6.c <==
char trunc(int v) {return v;}

void seed(size_t extra_digits,
              bool has_leftover_value,
              Buffer* out,
              int* exp_out) {...
  bool needs_to_round_up = [\&] {...
    int sext_digit = (int)out->last_digit();
    return sext_digit %{\%}% 2 == 1;
  }(); ...
}

void mutant(size_t extra_digits,
              bool has_leftover_value,
              Buffer* out,
              int* exp_out) { ...
  bool needs_to_round_up = [\&] { ...
  int sext_digit = (int)out->last_digit();
  return trunc(sext_digit) %{\%}% trunc(2) == 1;
  }(); ...
}


==> code/example6back.c <==
char trunc(int v) {return v;}

void seed(size_t extra_digits,
                          bool has_leftover_value,
                          Buffer* out,
                          int* exp_out) {
   // ...

    bool needs_to_round_up = [\&] {
    // ...
        int sext_digit = (int)out->last_digit();
        return sext_digit % 2 == 1;
    }();

  // ...
}

void seed_opt(size_t extra_digits,
                          bool has_leftover_value,
                          Buffer* out,
                          int* exp_out) {
  // ...

    bool needs_to_round_up = [\&] {
    // ...
    int sext_digit = (int)out->last_digit();
    return (sext_digit \& 0x80000001) == 1;
  }();

  // ...
}

void mutant(size_t extra_digits,
                          bool has_leftover_value,
                          Buffer* out,
                          int* exp_out) {
  // ...

    bool needs_to_round_up = [\&] {
    // ...
    int sext_digit = (int)out->last_digit();
    return trunc(sext_digit) % trunc(2) == 1;
  }();

  // ...
}

void mutant_opt(size_t extra_digits,
                          bool has_leftover_value,
                          Buffer* out,
                          int* exp_out) {
  // ...

    bool needs_to_round_up = [\&] {
    // ...
    return (out->last_digit() \& 0x81) == 1;
  }();

  // ...
}

==> code/example7-mutant.c <==
unsigned char mutant(unsigned val) {
  return ((val/10) << 4) + |^val - (val/10) * 10^|;
}

==> code/example7-mutantcompiled.c <==
unsigned char mutant_opt(unsigned val){
  return |^((val/10) * 6) + val^|;
}

==> code/example7-seed.c <==
unsigned char seed(unsigned val) {
  return ((val/10) << 4) + ||^val %{\%}% 10^||;
}

==> code/example7-seedcompiled.c <==
unsigned char seed_opt(unsigned val) {
  return ||*((val/10) << 4) | val %{\%}% 10*||;
}

==> code/example7back.c <==
unsigned char seed(unsigned val)
{
	return ((val / 10) << 4) + val % 10;
}

unsigned char seed_opt(unsigned val)
{
	return ((val / 10) << 4) | val % 10;
}

unsigned char mutant(unsigned val)
{
	return ((val / 10) << 4) + val - (val / 10) * 10;
}

unsigned char mutant_opt(unsigned val)
{
	return ((val / 10) * 6) + val;
}

==> code/hint/example1.c <==
void src(uint64_t sz, char* data)
{
    for(unsigned i = 0; i < sz; i++)
      data[i] = 0;
}

void tgt(uint64_t sz, char* data)
{
    for(size_t i = 0; i < sz; i++)
      data[i] = 0;
}

==> code/mutation/dead.c <==
// Before              
do_something();        
// After                       
if (false) dead();
  do_something();

==> code/mutation/licm.c <==
// Before
int a = 10, b = 20, c = 0;
for(int i = 0; i < 100; i++) c += a + b;
// After
int a = 10, b = 20, c = 0, d = a + b;
for(int i = 0; i < 100; i++) c += d;

==> code/mutation/mem2reg.c <==
// Before
int stack, *p = &stack;
*p = a;
return *p;
// After
return a;

==> code/mutation/sink.c <==
// Before              // After
int a;                 if (cond) use(b + c);
if (cond) a = b + c;   else dummy();
else dummy();
use(a);




==> code/new-example/example1-mutant.c <==
unsigned mutant(unsigned a) {
  return zext((int)((a-1) & (a^-1)) < 0);
}


==> code/new-example/example1-mutantcompiled.c <==
unsigned mutant(unsigned a) {
  return a == 0;
}

==> code/new-example/example1-seed.c <==
unsigned src(unsigned a) {
  return ((a - 1) & (a ^ -1)) >> 31;
}

==> code/new-example/example1-seedcompiled.c <==
unsigned src(unsigned a) {
  return ((a - 1) & (a ^ -1)) >> 31;
}

==> code/new-example/example3-seedcompiled.c <==
void src(void* ret, unsigned ofs,
         unsigned len) {
  if (ofs + len == 32) {
      return;
  } else {
    if (32 - len == ofs) {
      // perform action 1
    } else {
      // perform action 2
}}}

==> code/new-example/example5-mutant.c <==
const int checks[3] = {1, 2, 132};
unsigned mutant(unsigned selection, bool cmp) {
  int i;
  int *i_ptr = &i;
  int ret;
  int *ret_ptr = &ret;
  int conv;
  int *conv_ptr = &conv;
  if (cmp) {
    *ret = 1;
  } else {
    *i_ptr = 0;
    for (;;) {
      if (~(~checks[*i_ptr] | ~selection) == 0) {
        int inc = *i_ptr + 1 if (*inc - 3 == 0) {
          *ret_ptr = 0;
          goto ret_site;
        }
        else {
          *i_ptr = inc;
          continue;
        }
      }
      *conv_ptr = *i_ptr == 0;
      *ret_ptr = *conv_ptr goto ret_site;
    }
  }
ret_site:
  return *ret_ptr;
}

==> code/new-example/example5-mutantcompiled.c <==
unsigned mutant(unsigned selection,
                bool cmp) {
  unsigned _not = (selection & 1) == 0;
  unsigned _or = _not | cmp;
  return _or;
}

==> code/new-example/example5-seed.c <==
const int checks[3] = {1, 2, 132};
unsigned src(unsigned selection,
             bool cmp) {
  if (cmp) {
    return 1;
  } else {
    for (int i = 0; i != 3; i++) {
      if (checks[i] & selection == 0)
        continue;
          return i == 0;
    }
    return 0;
  }
}

==> code/new-example/example5-seedcompiled.c <==
unsigned src(unsigned selection,
             bool cmp) {
  unsigned _and = selection & 1;
  bool cond = selection & 135 == 0;
  unsigned select = cond ? 0 : _and;
  return cmp ? 1 : select;
}

==> code/new-example/example6-mutant.c <==
void mutant(unsigned* vs, 
            unsigned down, 
            int sym, bool cmp,
            bool tobool) {
  if (cmp & tobool)
    return;
    
  if (sym >= 65) {
    if (sym <= 90) {
      goto next;
    } else {
      goto jumped_label;
    }
jumped_label:
    if (sym >= 97 & sym <= 122) {
      goto next;
    } else {
      return;
    }
next:
  goto calc_middle;
calc_middle:
    bool middle;
    if (sym >= 65) {
      middle = sym <= 90;
    } else {
      middle = false;
    }
    *vs = middle;
  }
}

==> code/new-example/example6-mutantcompiled.c <==
void mutant(unsigned* vs, 
            unsigned down, 
            int sym, bool cmp,
            bool tobool) {
  if (cmp & tobool)
    return;
    
  if ((sym & (-33)) - 65 < 26) 
    *vs = sym < 91;
}

==> code/new-example/example6-seed.c <==
void src(unsigned* vs,
         unsigned down,
         int sym, bool cmp,
         bool tobool) {
  if (cmp & tobool)
    return;
    
  if (sym >= 65) {
    if (sym <= 90) {
      // pass
    } else if (sym >= 97 &
               sym <= 122) {
      // pass
    } else {
      return;
    }
    bool middle;
    if (sym >= 65) {
      middle = sym <= 90;
    } else {
      middle = false;
    }
    *vs = middle;
  }
}

==> code/new-example/example6-seedcompiled.c <==
void src(unsigned* vs,
         unsigned down,
         int sym, bool cmp,
         bool tobool) {
  if (cmp & tobool)
    return;

  bool cond = (unsigned)(sym - 65) < 26;
  bool cond1 = (unsigned)(sym - 97) < 26;
  if (cond | cond1) 
    *vs = cond;
}

==> code/new-example/example7-mutant.c <==
void mutant(unsigned* a, uint64_t b, uint64_t c) {
  uint32_t conv = c + ((b - (-3)) + 1);
  *a = conv;
}

==> code/new-example/example7-mutantcompiled.c <==
void mutant(unsigned* a, uint64_t b, uint64_t c) {
  uint32_t conv = b + 4 + c;
  *a = conv;
}

==> code/new-example/example7-seed.c <==
void src(unsigned* a, uint64_t b, uint64_t c) {
  uint32_t conv = ((b + 3) + c) + 1
  *a = conv;
}

==> code/new-example/example7-seedcompiled.c <==
void src(unsigned* a, uint64_t b, uint64_t c) {
  uint32_t conv = ((b + 3) + c) + 1
  *a = conv;
}
